Writing R Extensions in Rust

This paper complements "Writing R Extensions," the official guide for writing R extensions, for those interested in developing R packages using Rust. It highlights idiosyncrasies of R and Rust that must be addressed by any integration and describes how to develop Rust-based packages which comply with the CRAN Repository Policy. This paper introduces the "cargo" framework, a transparent Rust-based API which wraps commonly-used parts of R's API with minimal overhead and allows a programmer to easily add additional wrappers.

==> dahl.R <==
library("cargo")
lapjv <- rust_fn(weights, dependencies='lapjv = "0.2.0"', '
    if !weights.is_square_matrix() || !weights.is_double_or_integer() {
        panic!("The weights argument must be a square numeric matrix.");
    }
    let weights_vec = weights.coerce_double(&mut pc).unwrap().1.to_vec();
    let n = weights.nrow();
    let weights = lapjv::Matrix::from_shape_vec((n, n), weights_vec).unwrap();
    let solution = lapjv::lapjv(&weights).unwrap().0;
    let cost = lapjv::cost(&weights, &solution[..]);
    let (pairs, slice) = Rval::new_matrix_integer(n, 2, &mut pc);
    for (i, x) in slice[..n].iter_mut().enumerate() { *x = i as i32 + 1; }
    let s = &mut slice[n..];
    for (i, y) in solution.into_iter().enumerate() { s[y] = i as i32 + 1; }
    let result = Rval::new_list(2, &mut pc);
    result.names_gets(Rval::new(["cost", "pairs"], &mut pc));
    result.set_list_element(0, Rval::new(cost, &mut pc));
    result.set_list_element(1, pairs);
    result
')
lapjv(cost_matrix)



writeLines(con="f_C.c", "
    #include <Rinternals.h>
    SEXP f_C(SEXP x) {
        int n = Rf_length(x); double *y = REAL(x); double ss = 0.0;
        for ( int i=0; i<n; i++ ) ss += y[i];
        return Rf_ScalarReal(sqrt(ss));
    }")
system("R CMD SHLIB f_C.c")
dyn.load("f_C.so")
.f_C <- getNativeSymbolInfo("f_C", "f_C")$address
f_C <- function(x) .Call(.f_C, x)

f_cargo <- cargo::rust_fn(x, '
    let ss = x.slice_double().unwrap().iter().fold(0.0, |s,z| s + (*z)*(*z));
    Rval::new(ss.sqrt(), &mut pc)
')

rextendr::rust_function('fn f_rextendr1(x: Robj) -> Robj {
    let ss = x.as_real_slice().unwrap().iter().fold(0.0, |s,z| s + (*z)*(*z));
    Robj::from(ss.sqrt())
}')

rextendr::rust_function('fn f_rextendr2(x: &[f64]) -> f64 {
    let ss = x.iter().fold(0.0, |s,z| s + (*z)*(*z));
    ss.sqrt()
}')

.f1 <- getNativeSymbolInfo("wrap__f_rextendr1", "librextendr1")$address
f_rextendr1_cached <- function(x) .Call(.f1, x)

.f2 <- getNativeSymbolInfo("wrap__f_rextendr2", "librextendr2")$address
f_rextendr2_cached <- function(x) .Call(.f2, x)

x <- rnorm(10)
microbenchmark::microbenchmark(f_C(x), f_cargo(x), f_rextendr1(x), f_rextendr2(x),
    f_rextendr1_cached(x), f_rextendr2_cached(x), times=1000000)

